HP-PnP-Flow: Hybrid Time Scheduling and Projection for Plug-and-Play Image Restoration via Flow Matching

Image restoration is a fundamental inverse problem that seeks to recover high-quality images from degraded observations. Plug-and-Play (PnP) methods provide a flexible framework for integrating pretrained denoisers into iterative reconstruction, whereas flow matching offers an efficient generative modeling approach based on continuous-time ODE dynamics. Very recently, Martin et al. (ICLR, 2025) developed a PnP-Flow method, which integrates the PnP framework with flow matching through a time-dependent denoiser constructed from a pretrained flow matching model. By incorporating a different time schedule and an additional pixel-space projection operator, this paper proposes a novel efficient PnP-Flow algorithm (HP-PnP-Flow) that enjoys rigorous convergence guarantees under mild assumptions, without imposing restrictive conditions on iterates required by the aforementioned work. Numerical experiments on CelebA and AFHQ-Cat demonstrate that the newly proposed HP-PnP-Flow algorithm significantly outperforms PnP-Flow on several restoration tasks such as denoising, deblurring, super-resolution, random inpainting, and box inpainting. Notably, our algorithm achieves comparable or better reconstruction quality with substantially fewer iterations, reducing the iteration count from $500$ to $100$ for deblurring and super-resolution on AFHQ-Cat.

==> thesis_figure/snapshots/celeba/random_inpainting/test_ot_ode.py <==
import torch
from PIL import Image
import torchvision.transforms as v2
import matplotlib.pyplot as plt
import numpy as np
import os
from torchvision.utils import save_image
from math import exp
from tqdm import tqdm
import torch.nn.functional as F

# 导入原项目官方模块（100%复用）
from pnpflow.models import UNet
from pnpflow.degradations import (
    Denoising,
    GaussianDeblurring,
    Superresolution,
    BoxInpainting,
    RandomInpainting
)
from pnpflow.utils import square_mask, random_mask

# 定义随机数种子，保证结果可复现
torch.manual_seed(32)
np.random.seed(32)
torch.cuda.manual_seed_all(32)

# ===================== 1. 基础配置与设备定义 =====================
device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
print(f"Using device: {device}")

# 加载预训练UNet模型
model = UNet(
    input_channels=3,
    input_height=128,
    ch=32,
    ch_mult=(1, 2, 4, 8),
    num_res_blocks=6,
    attn_resolutions=(16, 8),
    resamp_with_conv=True,
)
model_path = 'model/celeba/ot/model_final.pt'
if os.path.exists(model_path):
    model.load_state_dict(torch.load(model_path, map_location=device))
    print(f"模型加载成功: {model_path}")
else:
    raise FileNotFoundError(f"模型文件不存在: {model_path}")
model.to(device)
model.eval()


# ===================== 2. 算法参数配置类 =====================
class pnp_flow_arg():
    def __init__(self, N=100, alpha=0.01):
        self.N = N  # 总迭代步数
        self.alpha = alpha  # 学习率衰减指数


class Hpnp_flow_arg():
    def __init__(self, r = 1.0, N=100, alpha=0.01, l0=0.5, lambda_=0.965, K_ratio=0.7):
        self.N = N
        self.r = r    # 学习率基数
        self.alpha = alpha
        self.l0 = l0  # 初始时间偏移
        self.lambda_ = lambda_  # 时间调度指数衰减因子
        self.K = int(N * K_ratio)  # 两阶段切换步数


# ===================== 3. 图像修复任务与退化算子封装（100%匹配官方源码） =====================
class ImageRestorationTask:
    """
    图像修复任务封装类
    支持五种退化任务（所有参数与官方 degradations.py 完全一致）：
    1. box_inpainting: 中心矩形遮挡修复
    2. random_inpainting: 随机像素掩码修复
    3. motion_blur: 高斯模糊去模糊
    4. gaussian_denoising: 高斯噪声去噪
    5. super_resolution: 超分辨率重建
    """

    def __init__(self, img_size=128, device=device):
        self.img_size = img_size
        self.device = device
        self.clean_img = None
        self.noisy_img = None  # 退化观测图像
        self.initial_x = None  # 迭代初始值（超分辨率任务专用）
        self.degradation_type = None
        # 图像预处理流程
        self.transform = v2.Compose([
            v2.CenterCrop(178),
            v2.Resize((self.img_size, self.img_size)),
            v2.ToTensor(),
            v2.Normalize(mean=[0.5, 0.5, 0.5], std=[0.5, 0.5, 0.5])
        ])

    def load_image(self, image_path):
        """加载并预处理干净图像"""
        if not os.path.exists(image_path):
            raise FileNotFoundError(f"图像文件不存在: {image_path}")
        clean_img_pil = Image.open(image_path).convert('RGB')
        self.clean_img = self.transform(clean_img_pil).unsqueeze(0).to(self.device)
        print(f"干净图像加载成功，Shape: {self.clean_img.shape}")
        return self.clean_img

    # ---------------- 观测图像生成接口（100%匹配官方源码参数） ----------------
    def generate_observation(self, degradation_type='box_inpainting', **kwargs):
        """生成退化观测图像，返回退化图像、前向算子H、伴随算子H_adj"""
        if self.clean_img is None:
            raise ValueError("请先调用 load_image() 加载干净图像")
        self.degradation_type = degradation_type

        if degradation_type == 'box_inpainting':
            # 任务1: 中心矩形遮挡修复（官方参数：half_size_mask）
            half_size_mask = kwargs.get('half_size_mask', 20)  # 对应官方源码的 half_size_mask
            sigma_noise = kwargs.get('sigma_noise', 0.05)
            # 初始化官方算子（参数：half_size_mask）
            self.degradation = BoxInpainting(half_size_mask=half_size_mask)
            self.H = self.degradation.H
            self.H_adj = self.degradation.H_adj
            # 生成观测图像
            self.noisy_img = self.H(self.clean_img) + sigma_noise * torch.randn_like(self.clean_img)
            self.initial_x = self.noisy_img.clone()
            print(f"生成中心矩形遮挡观测图像，half_size_mask: {half_size_mask}")

        elif degradation_type == 'random_inpainting':
            # 任务2: 随机像素掩码修复（官方参数：p）
            p = kwargs.get('p', 0.7)  # 对应官方源码的 p (mask probability)
            sigma_noise = kwargs.get('sigma_noise', 0.01)
            # 初始化官方算子（参数：p）
            self.degradation = RandomInpainting(p=p)
            self.H = self.degradation.H
            self.H_adj = self.degradation.H_adj
            # 生成观测图像
            self.noisy_img = self.H(self.clean_img) + sigma_noise * torch.randn_like(self.clean_img)
            self.initial_x = self.noisy_img.clone()
            print(f"生成随机像素掩码观测图像，掩码概率 p: {p}")

        elif degradation_type == 'motion_blur':
            # 任务3: 高斯模糊去模糊（官方参数：sigma_blur, kernel_size）
            sigma_blur = kwargs.get('sigma_blur', 1.0)
            kernel_size = kwargs.get('kernel_size', 61)
            sigma_noise = kwargs.get('sigma_noise', 0.01)
            num_channels = kwargs.get('num_channels', 3)
            # 初始化官方算子
            self.degradation = GaussianDeblurring(
                sigma_blur=sigma_blur,
                kernel_size=kernel_size,
                mode="fft",
                num_channels=num_channels,
                dim_image=self.img_size,
                device=self.device
            )
            self.H = self.degradation.H
            self.H_adj = self.degradation.H_adj
            # 生成观测图像
            blurred_img = self.H(self.clean_img)
            self.noisy_img = blurred_img + sigma_noise * torch.randn_like(blurred_img)
            self.initial_x = self.noisy_img.clone()
            print(f"生成高斯模糊观测图像，sigma_blur: {sigma_blur}, kernel_size: {kernel_size}")

        elif degradation_type == 'gaussian_denoising':
            # 任务4: 高斯噪声去噪
            sigma_noise = kwargs.get('sigma_noise', 0.2)
            # 初始化官方算子
            self.degradation = Denoising()
            self.H = self.degradation.H
            self.H_adj = self.degradation.H_adj
            # 生成观测图像
            self.noisy_img = self.clean_img + sigma_noise * torch.randn_like(self.clean_img)
            self.initial_x = self.noisy_img.clone()
            print(f"生成高斯噪声观测图像，sigma_noise: {sigma_noise}")

        elif degradation_type == 'super_resolution':
            # 任务5: 超分辨率重建（官方参数：sf, dim_image, mode）
            sf = kwargs.get('sf', 4)  # 对应官方源码的 sf (scale factor)
            mode = kwargs.get('mode', None)  # 可选: None 或 "bicubic"
            sigma_noise = kwargs.get('sigma_noise', 0.01)
            # 初始化官方算子（参数：sf, dim_image, mode, device）
            self.degradation = Superresolution(
                sf=sf,
                dim_image=self.img_size,
                mode=mode,
                device=self.device
            )
            self.H = self.degradation.H
            self.H_adj = self.degradation.H_adj
            # 生成低分辨率观测图像
            lr_img = self.H(self.clean_img)  # 低维的图像


            self.noisy_img = lr_img + sigma_noise * torch.randn_like(lr_img)
            # 使用官方 H_adj 上采样作为迭代初始值
            # self.initial_x = self.H_adj(self.noisy_img)
            self.initial_x = F.interpolate(self.noisy_img, scale_factor=sf,mode="nearest")

            print(f"生成超分辨率观测图像，sf: {sf}x, mode: {mode}, sigma_noise: {sigma_noise}")
            print(f"低分辨率观测图像Shape: {self.noisy_img.shape}, 上采样初始值Shape: {self.initial_x.shape}")

        else:
            raise ValueError(f"不支持的退化类型: {degradation_type}")

        print(f"观测图像生成成功，Shape: {self.noisy_img.shape}")
        return self.noisy_img, self.H, self.H_adj


# ===================== 4. 工具函数（保持不变） =====================
def denoiser(x, t, model):
    """Flow Matching 去噪器，核心得分匹配模块"""
    return x + (1 - t.view(-1, 1, 1, 1)) * model(x, t)


def unnormalize(x):
    """反归一化：将[-1, 1]范围的张量转换为[0, 1]，用于图像保存和可视化"""
    return x * 0.5 + 0.5


def _create_window(window_size, channel):
    """SSIM计算用高斯窗口"""
    sigma = 1.5
    gauss = torch.Tensor([exp(-(x - window_size // 2) ** 2 / float(2 * sigma ** 2)) for x in range(window_size)])
    gauss = gauss / gauss.sum()
    _1D_window = gauss.unsqueeze(1)
    _2D_window = _1D_window.mm(_1D_window.t()).float().unsqueeze(0).unsqueeze(0)
    window = _2D_window.expand(channel, 1, window_size, window_size).contiguous()
    return window


def calculate_psnr(img1, img2):
    """计算PSNR峰值信噪比"""
    img1 = unnormalize(img1)
    img2 = unnormalize(img2)
    img1 = torch.clamp(img1, min=0, max=1)
    img2 = torch.clamp(img2, min=0, max=1)
    mse = torch.mean((img1 - img2) ** 2)
    if mse == 0:
        return 100.0
    PIXEL_MAX = 1.0
    return 20 * torch.log10(PIXEL_MAX / torch.sqrt(mse)).item()


def calculate_ssim(img1, img2, window_size=11, size_average=True):
    """计算SSIM结构相似性"""
    img1 = unnormalize(img1)
    img2 = unnormalize(img2)
    img1 = torch.clamp(img1, min=0, max=1)
    img2 = torch.clamp(img2, min=0, max=1)
    (_, channel, _, _) = img1.size()
    window = _create_window(window_size, channel)
    if img1.is_cuda:
        window = window.cuda(img1.get_device())
    window = window.type_as(img1)
    mu1 = torch.nn.functional.conv2d(img1, window, padding=window_size // 2, groups=channel)
    mu2 = torch.nn.functional.conv2d(img2, window, padding=window_size // 2, groups=channel)
    mu1_sq = mu1.pow(2)
    mu2_sq = mu2.pow(2)
    mu1_mu2 = mu1 * mu2
    sigma1_sq = torch.nn.functional.conv2d(img1 * img1, window, padding=window_size // 2, groups=channel) - mu1_sq
    sigma2_sq = torch.nn.functional.conv2d(img2 * img2, window, padding=window_size // 2, groups=channel) - mu2_sq
    sigma12 = torch.nn.functional.conv2d(img1 * img2, window, padding=window_size // 2, groups=channel) - mu1_mu2
    C1 = 0.01 ** 2
    C2 = 0.03 ** 2
    ssim_map = ((2 * mu1_mu2 + C1) * (2 * sigma12 + C2)) / ((mu1_sq + mu2_sq + C1) * (sigma1_sq + sigma2_sq + C2))
    if size_average:
        return ssim_map.mean().item()
    else:
        return ssim_map.mean(1).mean(1).mean(1).item()


# ---------------- 可视化绘图函数（保持不变） ----------------
def plot_iteration_snapshots(clean_img, snapshots, metric_history, save_dir, algo_name,
                             save_steps=[0, 20, 40, 60, 80, 100]):
    """绘制算法迭代过程的图像快照"""
    clean_un = unnormalize(clean_img)
    clean_un = torch.clamp(clean_un, min=0, max=1)
    clean_np = clean_un.squeeze().cpu().permute(1, 2, 0).numpy()
    num_cols = len(save_steps) + 1
    fig, axes = plt.subplots(1, num_cols, figsize=(4 * num_cols, 5), dpi=150)
    # 绘制干净参考图像
    ax_clean = axes[0]
    ax_clean.imshow(clean_np)
    ax_clean.set_title('clean img', fontsize=20, pad=10)
    ax_clean.text(0.5, -0.12, f'PSNR: 100.00 dB\nSSIM: 1.0000',
                  ha='center', va='top', transform=ax_clean.transAxes, fontsize=20)
    ax_clean.axis('off')
    # 绘制每个迭代步的快照
    for idx, step in enumerate(save_steps):
        ax = axes[idx + 1]
        img_un = unnormalize(snapshots[step])
        img_un = torch.clamp(img_un, min=0, max=1)
        img_np = img_un.squeeze().cpu().permute(1, 2, 0).numpy()
        ax.imshow(img_np)
        ax.set_title(f'Step {step}', fontsize=20, pad=10)
        psnr_val = metric_history['psnr'][step]
        ssim_val = metric_history['ssim'][step]
        ax.text(0.5, -0.12, f'PSNR: {psnr_val:.2f} dB\nSSIM: {ssim_val:.4f}',
                ha='center', va='top', transform=ax.transAxes, fontsize=20)
        ax.axis('off')
    plt.subplots_adjust(wspace=0.1, hspace=0.2)
    save_path = os.path.join(save_dir, f'{algo_name}_iteration_snapshots.png')
    plt.savefig(save_path, bbox_inches='tight', dpi=300)
    plt.close()
    print(f"{algo_name} 迭代快照图已保存至: {save_path}")


def plot_dual_algo_comparison_curves(all_histories, save_dir):
    """绘制PnP-Flow和HPnP-Flow的PSNR/SSIM迭代对比曲线"""
    steps = np.arange(len(all_histories['pnp']['psnr']))
    # 绘制PSNR对比曲线
    plt.figure(figsize=(10, 6), dpi=100)
    plt.plot(steps, all_histories['pnp']['psnr'], label='PnP-Flow', linewidth=2, color='#1f77b4')
    plt.plot(steps, all_histories['hpnp']['psnr'], label='HPnP-Flow', linewidth=2, color='#2ca02c')
    plt.xlabel('Iteration Step', fontsize=20)
    plt.ylabel('PSNR (dB)', fontsize=20)
    plt.title('PSNR Iteration Curves Comparison', fontsize=20, pad=15)
    plt.legend(fontsize=20)
    plt.grid(True, alpha=0.3)
    plt.savefig(os.path.join(save_dir, 'pnp_hpnp_psnr_comparison.png'), bbox_inches='tight', dpi=150)
    plt.close()
    # 绘制SSIM对比曲线
    plt.figure(figsize=(10, 6), dpi=100)
    plt.plot(steps, all_histories['pnp']['ssim'], label='PnP-Flow', linewidth=2, color='#1f77b4')
    plt.plot(steps, all_histories['hpnp']['ssim'], label='HPnP-Flow', linewidth=2, color='#2ca02c')
    plt.xlabel('Iteration Step', fontsize=20)
    plt.ylabel('SSIM', fontsize=20)
    plt.title('SSIM Iteration Curves Comparison', fontsize=20, pad=15)
    plt.legend(fontsize=20)
    plt.grid(True, alpha=0.3)
    plt.savefig(os.path.join(save_dir, 'pnp_hpnp_ssim_comparison.png'), bbox_inches='tight', dpi=300)
    plt.close()
    print("PnP-Flow与HPnP-Flow的对比迭代曲线已保存")


def plot_single_algo_curve(metric_history, save_dir, algo_name):
    """绘制单个算法的PSNR和SSIM迭代曲线（同一张图双Y轴）"""
    steps = np.arange(len(metric_history['psnr']))
    fig, ax1 = plt.subplots(figsize=(10, 6), dpi=100)
    # 左Y轴：PSNR
    color1 = '#1f77b4'
    ax1.set_xlabel('Iteration Step', fontsize=20)
    ax1.set_ylabel('PSNR (dB)', color=color1, fontsize=20)
    ax1.plot(steps, metric_history['psnr'], color=color1, linewidth=2, label='PSNR')
    ax1.tick_params(axis='y', labelcolor=color1)
    ax1.grid(True, alpha=0.3)
    # 右Y轴：SSIM
    ax2 = ax1.twinx()
    color2 = '#ff7f0e'
    ax2.set_ylabel('SSIM', color=color2, fontsize=20)
    ax2.plot(steps, metric_history['ssim'], color=color2, linewidth=2, label='SSIM')
    ax2.tick_params(axis='y', labelcolor=color2)
    # 标题与图例
    plt.title(f'{algo_name} Iteration Metrics Curve', fontsize=20, pad=15)
    lines1, labels1 = ax1.get_legend_handles_labels()
    lines2, labels2 = ax2.get_legend_handles_labels()
    ax1.legend(lines1 + lines2, labels1 + labels2, loc='lower right', fontsize=20)
    # 保存图像
    save_path = os.path.join(save_dir, f'{algo_name}_single_iteration_curve.png')
    plt.savefig(save_path, bbox_inches='tight', dpi=300)
    plt.close()
    print(f"{algo_name} 单独迭代曲线已保存至: {save_path}")


# ===================== 5. 核心算法实现（保持不变） =====================
def pnp_flow(y, H, H_adj, clean_img, model, algorithm_arg, save_steps=[0, 20, 40, 60, 80, 100], initial_x=None):
    """PnP-Flow算法实现，支持自定义初始值"""
    x = initial_x.clone() if initial_x is not None else y.clone()
    N = algorithm_arg.N
    alpha = algorithm_arg.alpha
    metric_history = {'psnr': [], 'ssim': []}
    init_psnr = calculate_psnr(clean_img, x)
    init_ssim = calculate_ssim(clean_img, x)
    metric_history['psnr'].append(init_psnr)
    metric_history['ssim'].append(init_ssim)
    snapshots = {}
    if 0 in save_steps:
        snapshots[0] = x.clone()
    print(f"开始执行 PnP-Flow，总迭代步数: {N}")
    for i in tqdm(range(N), desc="PnP-Flow"):
        with torch.no_grad():
            t_val = i / N
            t = torch.full((len(x),), t_val, device=device)
            lr_t = (1 - t) ** alpha
            z = x - lr_t * H_adj(H(x) - y)
            z_tilde = t.view(-1, 1, 1, 1) * z + torch.randn_like(x) * (1 - t.view(-1, 1, 1, 1))
            x_new = denoiser(z_tilde, t, model)
            x = x_new.clone()
            current_psnr = calculate_psnr(clean_img, x)
            current_ssim = calculate_ssim(clean_img, x)
            metric_history['psnr'].append(current_psnr)
            metric_history['ssim'].append(current_ssim)
            current_step = i + 1
            if current_step in save_steps:
                snapshots[current_step] = x.clone()
    for step in save_steps:
        if step not in snapshots:
            snapshots[step] = x.clone() if step == N else snapshots[max(snapshots.keys())]
    return x, metric_history, snapshots


def Hpnp_flow(y, H, H_adj, clean_img, model, algorithm_arg, save_steps=[0, 20, 40, 60, 80, 100], initial_x=None):
    """HPnP-Flow算法实现，支持自定义初始值"""
    x = initial_x.clone() if initial_x is not None else y.clone()
    r = algorithm_arg.r
    N = algorithm_arg.N
    alpha = algorithm_arg.alpha
    l0 = algorithm_arg.l0
    lambda_ = algorithm_arg.lambda_
    K = algorithm_arg.K
    t_list = []
    for i in range(N):
        if i < K:
            t_i = 1 - (1 - l0) * (lambda_ ** i)
        else:
            t_K = 1 - (1 - l0) * (lambda_ ** K)
            t_i = t_K + (i - K) / (N - 1 - K) * (1 - t_K)
        t_list.append(t_i)
    metric_history = {'psnr': [], 'ssim': []}
    init_psnr = calculate_psnr(clean_img, x)
    init_ssim = calculate_ssim(clean_img, x)
    metric_history['psnr'].append(init_psnr)
    metric_history['ssim'].append(init_ssim)
    snapshots = {}
    if 0 in save_steps:
        snapshots[0] = x.clone()
    print(f"开始执行 HPnP-Flow，总迭代步数: {N}")
    for i in tqdm(range(N), desc="HPnP-Flow"):
        with torch.no_grad():
            t_val = t_list[i]
            t = torch.full((len(x),), t_val, device=device)
            lr_t = r * (1 - t) ** alpha
            z = x - lr_t * H_adj(H(x) - y)
            z_tilde = t.view(-1, 1, 1, 1) * z + torch.randn_like(x) * (1 - t.view(-1, 1, 1, 1))
            x_new = denoiser(z_tilde, t, model)
            x_new = x_new.clip(-1, 1)
            x = x_new.clone()
            current_psnr = calculate_psnr(clean_img, x)
            current_ssim = calculate_ssim(clean_img, x)
            metric_history['psnr'].append(current_psnr)
            metric_history['ssim'].append(current_ssim)
            current_step = i + 1
            if current_step in save_steps:
                snapshots[current_step] = x.clone()
    for step in save_steps:
        if step not in snapshots:
            snapshots[step] = x.clone() if step == N else snapshots[max(snapshots.keys())]
    return x, metric_history, snapshots


# ===================== 6. 主程序入口 =====================
if __name__ == "__main__":
    output_dir = 'output/pnp_hpnp_comparison_sr'
    os.makedirs(output_dir, exist_ok=True)

    task = ImageRestorationTask(img_size=128, device=device)

    # ===================== 退化任务选择（参数已全部匹配官方源码） =====================
    # degradation_type = 'random_inpainting'   ok
    # degradation_type = 'box_inpainting'
    # degradation_type = 'motion_blur'         ok
    # degradation_type = 'gaussian_denoising'  ok
    # degradation_type = super_resolution     ok
    degradation_type = 'random_inpainting'
    # ==================================================================================

    if degradation_type == 'box_inpainting':
        pnp_params = pnp_flow_arg(N=100, alpha=0.5)
        hpnp_params = Hpnp_flow_arg(r=2.0, N=60, alpha=0.5, l0=0.0, lambda_=0.99, K_ratio=0.2)
        image_path = 'data_test/celeba/202573.jpg'
        task.load_image(image_path)

        noisy_img, H, H_adj = task.generate_observation(
            degradation_type='box_inpainting',
            half_size_mask=20,  # 官方参数：half_size_mask
            sigma_noise=0.05
        )
        save_steps_pnpflow = [0, 20, 40, 60, 80, 100]  # 修改方向：对于pnp-flow和Hpnp-flow，使用不同的save_steps
        save_steps_hpnpflow = [0,20, 30, 40, 50, 60]

    elif degradation_type == 'random_inpainting':
        pnp_params = pnp_flow_arg(N=100, alpha=0.01)
        hpnp_params = Hpnp_flow_arg(r=1.0, N=100, alpha=0.01, l0=0.5, lambda_=0.965, K_ratio=0.7)
        image_path = 'data_test/celeba/202575.jpg'  # 图片路径
        task.load_image(image_path)
        noisy_img, H, H_adj = task.generate_observation(
            degradation_type='random_inpainting',
            p=0.7,  # 官方参数：p (掩码概率)
            sigma_noise=0.01
        )
        save_steps_pnpflow = [0, 20, 40, 60, 80, 100]
        save_steps_hpnpflow = [0, 20, 40, 60, 80, 100]

    elif degradation_type == 'motion_blur':
        pnp_params = pnp_flow_arg(N=100, alpha=0.01)
        hpnp_params = Hpnp_flow_arg(r=1.0, N=100, alpha=0.01, l0=0.2, lambda_=0.99, K_ratio=0.3)
        # image_path = 'data_test/celeba/202580.jpg'  # 图片路径
        image_path = 'data_test/celeba/202582.jpg'
        task.load_image(image_path)
        noisy_img, H, H_adj = task.generate_observation(
            degradation_type='motion_blur',
            sigma_blur=1.0,
            kernel_size=61,
            sigma_noise=0.05
        )
        save_steps_pnpflow = [0, 20, 40, 60, 80, 100]
        save_steps_hpnpflow = [0, 20, 40, 60, 80, 100]

    elif degradation_type == 'gaussian_denoising':
        pnp_params = pnp_flow_arg(N=100, alpha=0.8)
        hpnp_params = Hpnp_flow_arg(r=1.0, N=100, alpha=0.8, l0=0.4, lambda_=0.965, K_ratio=0.3)
        # image_path = 'data_test/celeba/202592.jpg'  # 图片路径
        image_path = 'data_test/celeba/202580.jpg'
        task.load_image(image_path)
        noisy_img, H, H_adj = task.generate_observation(
            degradation_type='gaussian_denoising',
            sigma_noise=0.2
        )
        save_steps_pnpflow = [0, 20, 40, 60, 80, 100]
        save_steps_hpnpflow = [0, 20, 40, 60, 80, 100]

    elif degradation_type == 'super_resolution':
        # 超分辨率任务（官方参数：sf, dim_image, mode）
        pnp_params = pnp_flow_arg(N=100, alpha=0.3)
        hpnp_params = Hpnp_flow_arg(r=1.0, N=100, alpha=0.3, l0=0.4, lambda_=0.965, K_ratio=0.7)
        image_path = 'data_test/celeba/202575.jpg'  # 图片路径
        task.load_image(image_path)
        noisy_img, H, H_adj = task.generate_observation(
            degradation_type='super_resolution',
            sf=2,  # 官方参数：sf (scale factor)
            mode=None,  # 官方参数：mode (None 或 "bicubic")
            sigma_noise=0.05
        )
        save_steps_pnpflow = [0, 20, 40, 60, 80, 100]
        save_steps_hpnpflow = [0, 20, 40, 60, 80, 100]



    clean_img = task.clean_img
    initial_x = task.initial_x
    all_histories = {}

    # 运行PnP-Flow算法
    pnp_result, pnp_history, pnp_snapshots = pnp_flow(
        noisy_img, H, H_adj, clean_img, model, pnp_params,
        save_steps=save_steps_pnpflow, initial_x=initial_x
    )
    all_histories['pnp'] = pnp_history

    # 运行HPnP-Flow算法
    hpnp_result, hpnp_history, hpnp_snapshots = Hpnp_flow(
        noisy_img, H, H_adj, clean_img, model, hpnp_params,
        save_steps=save_steps_hpnpflow, initial_x=initial_x
    )
    all_histories['hpnp'] = hpnp_history

    # ===================== 结果保存与可视化 =====================
    # 1. 保存最终结果对比图
    clean_un = unnormalize(clean_img)
    pnp_un = unnormalize(pnp_result)
    hpnp_un = unnormalize(hpnp_result)

    if degradation_type == 'super_resolution':
        initial_un = unnormalize(initial_x)
        result_stack = torch.cat([clean_un, initial_un, pnp_un, hpnp_un], dim=0)
        save_image(result_stack, os.path.join(output_dir, 'final_result_comparison.png'), nrow=4)
    else:
        noisy_un = unnormalize(noisy_img)
        result_stack = torch.cat([clean_un, noisy_un, pnp_un, hpnp_un], dim=0)
        save_image(result_stack, os.path.join(output_dir, 'final_result_comparison.png'), nrow=4)
    print("最终结果对比图已保存")

    # 2. 绘制迭代快照图
    plot_iteration_snapshots(clean_img, pnp_snapshots, pnp_history, output_dir, algo_name='pnp_flow',
                             save_steps=save_steps_pnpflow)
    plot_iteration_snapshots(clean_img, hpnp_snapshots, hpnp_history, output_dir, algo_name='hpnp_flow',
                             save_steps=save_steps_hpnpflow)

    # 3. 绘制两个算法的对比迭代曲线
    # plot_dual_algo_comparison_curves(all_histories, output_dir)

    # 4. 绘制每个算法单独的迭代曲线
    plot_single_algo_curve(pnp_history, output_dir, algo_name='pnp_flow')
    plot_single_algo_curve(hpnp_history, output_dir, algo_name='hpnp_flow')

    # 5. 保存PSNR/SSIM历史数据
    np.save(os.path.join(output_dir, 'pnp_metrics_history.npy'), pnp_history)
    np.save(os.path.join(output_dir, 'hpnp_metrics_history.npy'), hpnp_history)

    # 打印最终指标结果
    print("\n" + "=" * 60)
    print(f"退化任务类型: {degradation_type}")
    print("最终修复效果指标对比:")
    print(f"PnP-Flow  -> PSNR: {pnp_history['psnr'][-1]:.2f} dB | SSIM: {pnp_history['ssim'][-1]:.4f}")
    print(f"HPnP-Flow -> PSNR: {hpnp_history['psnr'][-1]:.2f} dB | SSIM: {hpnp_history['ssim'][-1]:.4f}")
    print("=" * 60)
    print(f"所有结果文件已保存至目录: {os.path.abspath(output_dir)}")
